Reflection identities of harmonic sums of weight four

We consider the reflection identities for harmonic sums at weight four. We decompose a product of two harmonic sums with mixed pole structure into a linear combination of terms each having a pole at either negative or positive values of the argument. The pole decomposition demonstrates how the product of two simpler harmonic sums can build more complicated harmonic sums at higher weight. We list a minimal irreducible bilinear set of reflection identities at weight four which present the main result of the paper. We also discuss how other trilinear and quartic reflection identities can be easily constructed from our result with the use of well known shuffle relations for harmonic sums.

==> Results_reflections_w_4_publish.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    278823,       8194]
NotebookOptionsPosition[    278256,       8173]
NotebookOutlinePosition[    278633,       8189]
CellTagsIndexPosition[    278590,       8186]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"**", " ", "List"}], " ", "of", " ", "reflection", " ", 
     "identities", " ", "for", " ", "Harmonic", " ", "Sum", " ", "at", " ", 
     "weight", " ", "w"}], "=", 
    RowBox[{
    "4.", " ", "RESULTB1B3", " ", "stands", " ", "for", " ", "product", " ", 
     "of", " ", "type", " ", "B1B3", " ", "in", " ", "the", " ", "paper"}]}], 
   ",", " ", 
   RowBox[{
   "while", " ", "RESULTB2B2", "  ", "stands", " ", "for", " ", "product", 
    " ", "of", " ", "type", " ", "B1B3", " ", "in", " ", "the", " ", 
    RowBox[{"paper", ".", " ", "RESULTW4"}], " ", "is", " ", "the", " ", 
    "combination", " ", "of", " ", 
    RowBox[{"both", ".", " "}]}]}]}]], "Input",
 CellChangeTimes->{{3.745729455286893*^9, 3.745729536957797*^9}, {
  3.7457295800017724`*^9, 3.7457295967976027`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", " ", 
    RowBox[{"s", "[", 
     RowBox[{"a1", ",", "a2", ",", ".."}], "]"}]}], " ", "stands", " ", "for",
    " ", "S_", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a_", "1"}], ",", 
     RowBox[{"a_", "2"}], ",", ".."}], "}"}], 
   RowBox[{"(", "z", ")"}], " ", "in", " ", "the", " ", 
   RowBox[{"paper", ".", " ", 
    RowBox[{"sc", "[", 
     RowBox[{"a1", ",", "a2", ",", ".."}], "]"}]}], " ", "stands", " ", "for",
    " ", "S_", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a_", "1"}], ",", 
     RowBox[{"a_", "2"}], ",", ".."}], "}"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", "z"}], ")"}], " ", "in", " ", "the", " ", 
   RowBox[{"paper", ".", " "}]}]}]], "Input",
 CellChangeTimes->{{3.745729708642065*^9, 3.7457297612390485`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", 
    RowBox[{"*", " ", "Usage", "  ", "Define", " ", "RESULTB1B3"}]}], ",", 
   " ", 
   RowBox[{
    RowBox[{
    "RESULTB2B2", " ", "and", " ", "RESULTW4", " ", "and", " ", "then", " ", 
     "use", "   ", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "]"}], 
     RowBox[{"sc", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "/.", 
    RowBox[{"RESULTW4", " ", "to", " ", "decompose", " ", "any", " ", 
     RowBox[{"product", "."}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.745729539738789*^9, 3.7457296017191257`*^9}, {
  3.7457296634152036`*^9, 3.745729693361969*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RESULTB1B3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"-", "3"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "180"], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "3"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", "3", "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "4"], "60"]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "3"}], "]"}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "240"], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"61", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "1440"], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "12"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "144"], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "144"]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["9", "4"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "1440"], "+", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "24"], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["1", "2"]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "160"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "18"], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["15", "4"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["13", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "288"], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "12"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "2"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "]"}], "-", 
       RowBox[{
        FractionBox["15", "4"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "30"], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "8"], "-", 
       RowBox[{"3", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"49", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "720"], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "12"], "-", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["19", "8"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "45"], "+", 
       RowBox[{
        FractionBox["11", "24"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "3"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "1440"]}], "+", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "24"], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["1", "2"]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "360"]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "45"]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "3"], "+", 
       RowBox[{"8", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "240"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "2"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"47", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "1440"]}], "-", 
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "24"], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["1", "2"]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["17", "8"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["13", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"-", "3"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "720"]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["7", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", "3", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "45"], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "3"}], "]"}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "96"], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "4"], "-", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "288"]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "4"], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["21", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["21", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "480"], "-", 
       RowBox[{
        FractionBox["5", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "12"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["9", "4"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "30"], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "720"], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "4"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["17", "8"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "720"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "8"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["23", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "120"]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "30"], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"19", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "1440"], "+", 
       RowBox[{
        FractionBox["11", "24"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "3"], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "480"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "24"], "+", 
       RowBox[{"5", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["13", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["13", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"13", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "1440"], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "8"], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["1", "2"]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["25", "8"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "45"], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "12"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "2"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["13", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["13", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "4"], "32"]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "12"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "2"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "480"], "-", 
       RowBox[{
        FractionBox["5", "24"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "8"], "-", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["1", "2"]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "60"], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "2"], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7448097606129417`*^9, 3.7448097748847847`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RESULTB2B2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "2"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"-", "2"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "45"], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "2"}], "]"}], " ", 
       RowBox[{"sc", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "360"]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "3"], "+", 
       RowBox[{"8", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "]"}], "-", 
       RowBox[{
        FractionBox["7", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "2"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "1440"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "12"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "2"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "2"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"17", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "288"], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "4"], "-", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["15", "4"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["13", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "2"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "288"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "4"], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "2"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["21", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["21", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"-", "2"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "720"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "2"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], " ", 
       RowBox[{"sc", "[", "2", "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "15"], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "144"]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "+", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "2"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["29", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "1440"]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "12"], "+", 
       RowBox[{"2", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["15", "4"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "45"], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1", ",", "2"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", "2", "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "144"], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "6"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "2"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "2"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "720"]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "4"], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"47", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "1440"], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "3"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "480"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "8"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["11", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "480"]}], "+", 
       RowBox[{
        FractionBox["11", "24"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "24"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "15"], "+", 
       RowBox[{
        FractionBox["5", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "12"], "-", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "720"], "-", 
       RowBox[{
        FractionBox["1", "24"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "8"], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["1", "2"]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "1"}], "]"}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "4"], "180"]}], "-", 
       RowBox[{
        FractionBox["3", "8"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        RowBox[{"5", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "4"]}], "24"], "+", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"4", ",", 
         FractionBox["1", "2"]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1"}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "15"], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2", ",", "1"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "1"}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "240"], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "4"], "3"], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"s", "[", "1", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2", ",", "1"}], "]"}], "-", 
       RowBox[{"s", "[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "3"], " ", 
        RowBox[{"sc", "[", "1", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "2", ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
       RowBox[{"sc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"s", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"sc", "[", "1", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], " ", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "]"}]}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "90"], "+", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"]}], "-", 
       SuperscriptBox[
        RowBox[{"Log", "[", "2", "]"}], "4"], "-", 
       RowBox[{"8", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"4", ",", 
          FractionBox["1", "2"]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", "3", "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"s", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "3"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", "3", "]"}]}], "+", 
       RowBox[{"sc", "[", 
        RowBox[{
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "1"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "2"}]}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"sc", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"sc", "[", 
         RowBox[{
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Log", "[", "2", "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "4"], " ", 
        RowBox[{"s", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        FractionBox["5", "4"], " ", 
        RowBox[{"sc", "[", 
         RowBox[{"-", "1"}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7448047534440513`*^9, 3.7448047586590705`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "TOTAL"}], " ", "RESULTS"}]}]], "Input",
 CellChangeTimes->{{3.744809803283573*^9, 3.744809810708313*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 RowBox[{"RESULTW4", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"RESULTB1B3", ",", " ", "RESULTB2B2"}], "}"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.744809814182327*^9, 3.744809834513705*^9}, {
  3.7457293981626625`*^9, 3.7457294072621884`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "*"}]}]], "Input",
 CellChangeTimes->{{3.744809894060671*^9, 3.7448099005889397`*^9}},
 EmphasizeSyntaxErrors->True]
},
WindowSize->{1366, 685},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.25 Inherited,
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 864, 19, 83, "Input"],
Cell[1425, 41, 823, 24, 60, "Input"],
Cell[2251, 67, 663, 18, 60, "Input"],
Cell[2917, 87, 163229, 4788, 8163, "Input"],
Cell[166149, 4877, 111095, 3266, 5314, "Input"],
Cell[277247, 8145, 206, 5, 36, "Input"],
Cell[277456, 8152, 281, 7, 36, "Input"],
Cell[277740, 8161, 512, 10, 36, "Input"]
}
]
*)

(* End of internal cache information *)

